Quantitative Aspects, Engineering and Optimization of Bacterial Sensor Systems

Bacterial sensor systems can be used for the detection and measurement of molecular signal concentrations. The dynamics of the sensor directly depend on the biological properties of the bacterial sensor cells; manipulation of these features in the wet lab enables the engineering and optimization of the bacterial sensor kinetics. This necessitates the development of biologically meaningful computational models for bacterial sensors comprising a variety of different molecular mechanisms, which further facilitates a systematic and quantitative evaluation of optimization strategies. In this work, we dissect the detection chain of bacterial sensors from a mathematical perspective from which we derive, supported by wet-lab data, a complete computational model for a Streptococcus mutans-based bacterial sensor as a case example. We address the engineering of bacterial sensors by investigating the impact of altered bacterial cell properties on the sensor response characteristics, specifically sensor sensitivity and response signal intensity. This is achieved through a sensitivity analysis targeting both the steady-state and transient sensor response characteristics. Alongside the demonstration of suitability of our methodological approach, our analysis shows that an increase of sensor sensitivity, through a targeted manipulation of bacterial physiology, often comes at the cost of generally diminished sensor response intensity.

==> figs/code_combined_dyn_sens_init_cond_S_ext.m <==
function code_combined_dyn_sens_init_cond_S_ext(X1, Y1, X2, YMatrix1)
%CREATEFIGURE(X1, Y1, X2, YMatrix1)
%  X1:  vector of plot x data
%  Y1:  vector of plot y data
%  X2:  vector of plot x data
%  YMATRIX1:  matrix of plot y data

%  Auto-generated by MATLAB on 21-Feb-2024 14:46:48

% Create figure
figure1 = figure('InvertHardcopy','off','PaperUnits','inches',...
    'Color',[1 1 1]);

% Create axes
axes1 = axes('Position',[0.13 0.100697674418605 0.775 0.815]);
hold(axes1,'on');

% Create plot
plot(X1,Y1,'DisplayName','$S_{\mathsf{P},\mathsf{S}_{\mathsf{ext}}(0)}$',...
    'LineWidth',2);

% Create ylabel
ylabel('Relative Sensitivity','LineWidth',2,'FontSize',20);

% Create xlabel
xlabel('Time (min)','LineWidth',2,'FontSize',20);

% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes1,[0 500]);
% Uncomment the following line to preserve the Y-limits of the axes
% ylim(axes1,[0 0.05]);
% Uncomment the following line to preserve the Z-limits of the axes
% zlim(axes1,[-1 1]);
box(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontSize',20,'LineWidth',2,'YTick',...
    [0 0.005 0.01 0.015 0.02 0.025 0.0284 0.03 0.035 0.04 0.045 0.05],...
    'YTickLabel',...
    {'0','0.005','0.01','0.015','0.02','0.025','\color{red}0.0284','0.03','0.035','0.04','0.045','0.05'});
% Create legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.73872306706049 0.141087725833489 0.131905298759865 0.0365058670143416],...
    'LineWidth',2,...
    'Interpreter','latex',...
    'FontSize',20);

% Create axes
axes2 = axes('Parent',figure1,...
    'Position',[0.518487916072706 0.336375488917862 0.314657517974645 0.341793614590464]);
hold(axes2,'on');

% Create multiple line objects using matrix input to plot
plot1 = plot(X2,YMatrix1,'Parent',axes2,'LineWidth',2);
set(plot1(1),'Marker','o');
set(plot1(2),'LineStyle','--','Color',[1 0 0]);

% Create text
text('Parent',axes2,'LineWidth',2,'FontSize',20,'String','0.029317',...
    'Position',[4.62684370404832 3.27762705120115 0],...
    'Color',[1 0 0]);

% Create ylabel
ylabel('$\log~\textsf{P}$','Interpreter','latex');

% Create xlabel
xlabel('$\log~\textsf{S}_{\textsf{ext}}(0)$','Interpreter','latex');

% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes2,[4.615 4.655]);
% Uncomment the following line to preserve the Y-limits of the axes
% ylim(axes2,[3.2768 3.2782]);
% Uncomment the following line to preserve the Z-limits of the axes
% zlim(axes2,[-1 1]);
hold(axes2,'off');
% Set the remaining axes properties
set(axes2,'FontSize',20,'LineWidth',2,'YTick',[3.2768 3.2772 3.2776 3.278]);
% Create line
annotation(figure1,'line',[0.638342079012143 0.730552423900789],...
    [0.466244201206755 0.465449804432855]);

% Create line
annotation(figure1,'line',[0.73185689747782 0.73098429712878],...
    [0.464799429974834 0.554334313695764]);



==> figs/code_dyn_sens_init_cond_S_ext.m <==
function createfigure(X1, Y1)
%CREATEFIGURE(X1, Y1)
%  X1:  vector of plot x data
%  Y1:  vector of plot y data

%  Auto-generated by MATLAB on 21-Feb-2024 10:32:13

% Create figure
figure('InvertHardcopy','off','PaperUnits','inches','Color',[1 1 1]);

% Create axes
axes1 = axes;
hold(axes1,'on');

% Create plot
plot(X1,Y1,'DisplayName','$S_{\mathsf{P},\mathsf{S}_{\mathsf{ext}}(0)}$',...
    'LineWidth',2);

% Create ylabel
ylabel('Relative Sensitivity','LineWidth',2,'FontSize',20);

% Create xlabel
xlabel('Time (min)','LineWidth',2,'FontSize',20);

% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes1,[0 500]);
% Uncomment the following line to preserve the Y-limits of the axes
% ylim(axes1,[0 0.05]);
% Uncomment the following line to preserve the Z-limits of the axes
% zlim(axes1,[-1 1]);
box(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontSize',20,'LineWidth',2,'YTick',...
    [0 0.005 0.01 0.015 0.02 0.025 0.0284 0.03 0.035 0.04 0.045 0.05],...
    'YTickLabel',...
    {'0','0.005','0.01','0.015','0.02','0.025','\color{red}0.0284','0.03','0.035','0.04','0.045','0.05'});
% Create legend
legend1 = legend(axes1,'show');
set(legend1,...
    'Position',[0.734023542527379 0.137188760606482 0.141304347826087 0.0443037974683544],...
    'LineWidth',2,...
    'Interpreter','latex',...
    'FontSize',20);



==> figs/plot_estm_results.m <==
figure
method = 'linear';
intp = interp1(data_table.LuxIndependentValue(1:4:end), data_table.LuxMeasuredValue(1:4:end), data_table.LuxIndependentValue,method);
intp1 = interp1(data_table.LuxIndependentValue1(1:4:end), data_table.LuxMeasuredValue1(1:4:end), data_table.LuxIndependentValue1, method);
intp2 = interp1(data_table.LuxIndependentValue2(1:4:end), data_table.LuxMeasuredValue2(1:4:end), data_table.LuxIndependentValue2,method);
intp3 = interp1(data_table.LuxIndependentValue3(1:4:end), data_table.LuxMeasuredValue3(1:4:end), data_table.LuxIndependentValue3,method);

plot(data_table.LuxIndependentValue(1:3:end), data_table.LuxMeasuredValue(1:3:end),'+', ...
    'LineWidth', 2.0, 'MarkerSize', 6.0, 'Color', '	[0, 0.4470, 0.7410]');
hold on
plot(data_table.LuxIndependentValue, data_table.LuxFittedValue, '-', ...
    'LineWidth', 2.0, 'Color', '	[0, 0.4470, 0.7410]');
plot(data_table.LuxIndependentValue, intp, '--', ...
    'LineWidth', 0.5, 'Color', '	[0, 0.4470, 0.7410]');

plot(data_table.LuxIndependentValue1(1:3:end), data_table.LuxMeasuredValue1(1:3:end),'+', ...
    'LineWidth', 2.0, 'MarkerSize', 6.0, 'Color', '[0.6350, 0.0780, 0.1840]');
plot(data_table.LuxIndependentValue1, data_table.LuxFittedValue1, '-', ...
    'LineWidth', 2.0, 'Color', '[0.6350, 0.0780, 0.1840]');
plot(data_table.LuxIndependentValue1, intp1, '--', ...
    'LineWidth', 0.5, 'Color', '[0.6350, 0.0780, 0.1840]');

plot(data_table.LuxIndependentValue2(1:3:end), data_table.LuxMeasuredValue2(1:3:end),'+', ...
    'LineWidth', 2.0, 'MarkerSize', 6.0, 'Color', '[0.4660, 0.6740, 0.1880]');
plot(data_table.LuxIndependentValue2, data_table.LuxFittedValue2, '-', ...
    'LineWidth', 2.0, 'Color', '[0.4660, 0.6740, 0.1880]');
plot(data_table.LuxIndependentValue2, intp2, '--', ...
    'LineWidth', 0.5, 'Color', '[0.4660, 0.6740, 0.1880]');

plot(data_table.LuxIndependentValue3(1:3:end), data_table.LuxMeasuredValue3(1:3:end),'+', ...
    'LineWidth', 2.0, 'MarkerSize', 6.0, 'Color', '[0.4940, 0.1840, 0.5560]');
plot(data_table.LuxIndependentValue3, data_table.LuxFittedValue3, '-', ...
    'LineWidth', 2.0, 'Color', '[0.4940, 0.1840, 0.5560]');
plot(data_table.LuxIndependentValue3, intp3, '--', ...
    'LineWidth', 0.5, 'Color', '[0.4940, 0.1840, 0.5560]');

